How to automatise proofs of operator statements: Moore-Penrose inverse -- a case study

We describe a recently developed algebraic framework for proving first-order statements about linear operators by computations with noncommutative polynomials. Furthermore, we present our new SageMath package operator_gb, which offers functionality for automatising such computations. We aim to provide a practical understanding of our approach and the software through examples, while also explaining the completeness of the method in the sense that it allows to find algebraic proofs for every true first-order operator statement. We illustrate the capability of the framework in combination with our software by a case study on statements about the Moore-Penrose inverse, including classical facts and recent results, presented in an online notebook.

==> CASC_2023.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (CASC_2023.sagetex.sage) was *autogenerated* from CASC_2023.tex with sagetex.sty version 2019/11/14 v3.4.
import sagetex
_st_ = sagetex.SageTeXProcessor('CASC_2023', version='2019/11/14 v3.4', version_check=True)
_st_.endofdoc()

